Prospects for detecting new dark physics with the next generation of atomic clocks

Wide classes of new fundamental physics theories cause apparent variations in particle mass ratios in space and time. In theories that violate the weak equivalence principle (EP), those variations are not uniform across all particles and may be detected with atomic and molecular clock frequency comparisons. In this work we explore the potential to detect those variations with near-future clock comparisons. We begin by searching published clock data for variations in the electron-proton mass ratio. We then undertake a statistical analysis to model the noise in a variety of clock pairs that can be built in the near future according to the current state of the art, determining their sensitivity to various fundamental physics signals. Those signals are then connected to constraints on fundamental physics theories that lead directly or indirectly to an effective EP-violating, including those motivated by dark matter, dark energy, the vacuum energy problem, unification or other open questions of fundamental physics. This work results in projections for tight new bounds on fundamental physics that could be achieved with atomic and molecular clocks within the next few years. Our code for this work is packaged into a forecast tool that translates clock characteristics into bounds on fundamental physics.

==> Code/Circular-T_data/CircularT_MCMC.ipynb <==
{
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 1,
      "id": "T0R6D0vpQppP",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "T0R6D0vpQppP",
        "outputId": "b8261330-f02d-49ed-eaf5-055074ede0d7"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Requirement already satisfied: emcee in /home/ep621/.local/lib/python3.12/site-packages (3.1.6)\n",
            "Requirement already satisfied: numpy in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from emcee) (2.2.1)\n",
            "Requirement already satisfied: corner==2.2.0 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (2.2.0)\n",
            "Requirement already satisfied: arviz>=0.9 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from corner==2.2.0) (0.20.0)\n",
            "Requirement already satisfied: setuptools>=60.0.0 in /home/ep621/.local/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (75.3.0)\n",
            "Requirement already satisfied: matplotlib>=3.5 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (3.10.0)\n",
            "Requirement already satisfied: numpy>=1.23.0 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (2.2.1)\n",
            "Requirement already satisfied: scipy>=1.9.0 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (1.14.1)\n",
            "Requirement already satisfied: packaging in /home/ep621/.local/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (24.2)\n",
            "Requirement already satisfied: pandas>=1.5.0 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (2.2.3)\n",
            "Requirement already satisfied: xarray>=2022.6.0 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (2025.1.0)\n",
            "Requirement already satisfied: h5netcdf>=1.0.2 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (1.4.1)\n",
            "Requirement already satisfied: typing-extensions>=4.1.0 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (4.12.2)\n",
            "Requirement already satisfied: xarray-einstats>=0.3 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from arviz>=0.9->corner==2.2.0) (0.8.0)\n",
            "Requirement already satisfied: h5py in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from h5netcdf>=1.0.2->arviz>=0.9->corner==2.2.0) (3.12.1)\n",
            "Requirement already satisfied: contourpy>=1.0.1 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from matplotlib>=3.5->arviz>=0.9->corner==2.2.0) (1.3.1)\n",
            "Requirement already satisfied: cycler>=0.10 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from matplotlib>=3.5->arviz>=0.9->corner==2.2.0) (0.12.1)\n",
            "Requirement already satisfied: fonttools>=4.22.0 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from matplotlib>=3.5->arviz>=0.9->corner==2.2.0) (4.55.2)\n",
            "Requirement already satisfied: kiwisolver>=1.3.1 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from matplotlib>=3.5->arviz>=0.9->corner==2.2.0) (1.4.7)\n",
            "Requirement already satisfied: pillow>=8 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from matplotlib>=3.5->arviz>=0.9->corner==2.2.0) (11.0.0)\n",
            "Requirement already satisfied: pyparsing>=2.3.1 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from matplotlib>=3.5->arviz>=0.9->corner==2.2.0) (3.2.0)\n",
            "Requirement already satisfied: python-dateutil>=2.7 in /home/ep621/.local/lib/python3.12/site-packages (from matplotlib>=3.5->arviz>=0.9->corner==2.2.0) (2.9.0.post0)\n",
            "Requirement already satisfied: pytz>=2020.1 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from pandas>=1.5.0->arviz>=0.9->corner==2.2.0) (2024.1)\n",
            "Requirement already satisfied: tzdata>=2022.7 in /home/ep621/micromamba/envs/clocks/lib/python3.12/site-packages (from pandas>=1.5.0->arviz>=0.9->corner==2.2.0) (2024.2)\n",
            "Requirement already satisfied: six>=1.5 in /home/ep621/.local/lib/python3.12/site-packages (from python-dateutil>=2.7->matplotlib>=3.5->arviz>=0.9->corner==2.2.0) (1.16.0)\n"
          ]
        }
      ],
      "source": [
        "!pip install emcee\n",
        "!pip install corner==2.2.0\n",
        "import numpy as np\n",
        "import pandas as pd\n",
        "import pickle\n",
        "import emcee\n",
        "import corner\n",
        "import os\n",
        "from matplotlib import pyplot as plt"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "id": "b6da3c00",
      "metadata": {},
      "outputs": [],
      "source": [
        "## saving figures in the figures folder\n",
        "repo_path = \"../../figures/\""
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 3,
      "id": "94012e92",
      "metadata": {},
      "outputs": [],
      "source": [
        "current_directory = os.getcwd()\n",
        "filename = 'optical_clocks_keys.pkl'\n",
        "\n",
        "file_path = os.path.join(current_directory, filename)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "id": "200d4b40",
      "metadata": {
        "id": "200d4b40"
      },
      "outputs": [],
      "source": [
        "with open(file_path, 'rb') as f:\n",
        "    optical_clocks_dictionary = pickle.load(f)\n",
        "df_d = pd.DataFrame()\n",
        "columns = ['d', 'u', 'MJD End']\n",
        "\n",
        "for key, df in optical_clocks_dictionary.items():\n",
        "    df_d = pd.concat([df_d, df[columns]])\n",
        "\n",
        "perih_2017=57757 # perihelion in 2017 in MJD\n",
        "t_meas=np.array(df_d['MJD End']) # in days\n",
        "t_meas=t_meas-perih_2017\n",
        "y_meas=np.array(df_d['d'])\n",
        "sigma_y_meas=np.array(df_d['u'])"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 5,
      "id": "d84a95b6",
      "metadata": {
        "id": "d84a95b6"
      },
      "outputs": [],
      "source": [
        "def emcee_sampler(log_post, x0, nburn=300, steps=10000, **kwargs):\n",
        "    \"\"\"\n",
        "\n",
        "    This function is a parallelized sampler that makes use of emcee\n",
        "    (https://emcee.readthedocs.io/en/stable/)\n",
        "\n",
        "    \"\"\"\n",
        "\n",
        "    mnwalkers, mndim = x0.shape\n",
        "\n",
        "    sampler = emcee.EnsembleSampler(mnwalkers,\n",
        "                                    mndim,\n",
        "                                    log_post)\n",
        "    sampler.run_mcmc(x0, nburn, progress=True,tune=True)\n",
        "    state = sampler.get_chain()[-1, :, :]\n",
        "    sampler.reset()\n",
        "    print(\n",
        "        'Finished initial run, burn-in dropped and starting real run')\n",
        "    sampler.run_mcmc(state, steps, progress=True,tune=True)\n",
        "\n",
        "    return sampler.get_log_prob(), sampler.get_chain()\n",
        "\n",
        "def big_sampler(x,y,sigma_y,theoretical_waveform, theta0, log_prior=lambda _:0.0, nburn=300, steps=3000):\n",
        "\n",
        "    def log_posterior(theta):\n",
        "        res=(y-theoretical_waveform(x,theta))/sigma_y\n",
        "        return -np.sum(res**2)/2-0.5*np.sum(2*np.pi*sigma_y) + log_prior(theta)\n",
        "\n",
        "    ndim=len(theta0)\n",
        "    nwalkers=8*ndim\n",
        "    p0=np.zeros((nwalkers,ndim))\n",
        "    for i in range(nwalkers):\n",
        "        p0[i]=theta0*np.random.normal(loc=1.0, scale=0.01, size=ndim)\n",
        "\n",
        "\n",
        "    return emcee_sampler(log_posterior, p0, nburn=nburn, steps=steps)"
      ]
    },
    {
      "cell_type": "markdown",
      "id": "xdzzGj5FCVXu",
      "metadata": {
        "id": "xdzzGj5FCVXu"
      },
      "source": [
        "## Modified Gravity (A)\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "id": "e0a964ad",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "e0a964ad",
        "outputId": "31444b63-90c7-46d4-8bc1-142d3fdb5ad9",
        "scrolled": true
      },
      "outputs": [
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "100%|██████████| 300/300 [00:00<00:00, 2378.70it/s]\n"
          ]
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Finished initial run, burn-in dropped and starting real run\n"
          ]
        },
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "100%|██████████| 3000/3000 [00:00<00:00, 3351.57it/s]\n"
          ]
        }
      ],
      "source": [
        "def h_gravity(t,pars):\n",
        "    A= pars\n",
        "    return A*np.sin(2*np.pi*t/365.26) # +offs\n",
        "\n",
        "def my_priors(pars):\n",
        "    A= pars\n",
        "    if A <-1e-14 or A >1e-14:\n",
        "        return -np.inf\n",
        "    return 0.\n",
        "\n",
        "p0=np.array([1e-17]) # initial guess\n",
        "\n",
        "pdf_and_chain=big_sampler(t_meas,y_meas,sigma_y_meas,h_gravity,p0, log_prior=my_priors,steps=3000)\n",
        "\n",
        "chains=pdf_and_chain[1]"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 7,
      "id": "Jrd3xn_AEwf3",
      "metadata": {
        "id": "Jrd3xn_AEwf3"
      },
      "outputs": [],
      "source": [
        "samples=chains.reshape(-1,chains.shape[-1])"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 8,
      "id": "GsjiitpmTYBP",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GsjiitpmTYBP",
        "outputId": "e3852b6b-f9b2-436a-88fb-7d9caaed065e"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Posterior mean: -5.031039788091984e-17\n",
            "Posterior median: -5.139334115944895e-17\n",
            "Posterior variance: 1.8674970473042654e-33\n",
            "Posterior variance: 4.3214546709461913e-17\n",
            "95% credible interval: [-1.3673949129984366e-16, 3.6118695538003984e-17]\n"
          ]
        }
      ],
      "source": [
        "# Posterior mean and median\n",
        "mean_A = np.mean(samples)\n",
        "median_A = np.median(samples)\n",
        "variance_A = np.var(samples)\n",
        "sigma_A = np.std(samples)\n",
        "\n",
        "## upper and lower bound at confidence interval = 2-sigma\n",
        "lower_bound = mean_A - 2*sigma_A\n",
        "upper_bound = mean_A + 2*sigma_A\n",
        "\n",
        "print(f\"Posterior mean: {mean_A}\")#\n",
        "print(f\"Posterior median: {median_A}\")\n",
        "print(f\"Posterior variance: {variance_A}\")\n",
        "print(f\"Posterior variance: {sigma_A}\")\n",
        "print(f\"95% credible interval: [{lower_bound}, {upper_bound}]\")"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 9,
      "id": "Pe6R3tvgYs3s",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Pe6R3tvgYs3s",
        "outputId": "fe868954-46c3-4fad-ce99-d7a741d666c3"
      },
      "outputs": [],
      "source": [
        "sigma_A\n",
        "with open(\"MG_A_sigma.txt\", \"w\") as f:\n",
        "    f.write(str(sigma_A))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 10,
      "id": "oc6TPOzWmST9",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "oc6TPOzWmST9",
        "outputId": "113a890c-26af-4b76-fbac-2c2bacf76f32"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "-9.352494459038176e-17\n",
            "-7.095851171457929e-18\n"
          ]
        }
      ],
      "source": [
        "print(mean_A - sigma_A)\n",
        "print(mean_A + sigma_A)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 11,
      "id": "23155d4f",
      "metadata": {},
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "(24000, 1)\n"
          ]
        }
      ],
      "source": [
        "print(samples.shape)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 12,
      "id": "efc2549a",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 351
        },
        "id": "efc2549a",
        "outputId": "4f6aa6e6-e283-4c0b-cf94-b554531af6d6"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "y(t)=A*sin(2pi*t/1yr)+c\n",
            "1\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 340x340 with 1 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "print('y(t)=A*sin(2pi*t/1yr)+c')\n",
        "fig = corner.corner(samples, labels=[\"A\"], show_titles=True, truths=[0.0],title_fmt = '.2e', title_kwargs={\"fontsize\": 10}) # truths=np.array([0.,0.])\n",
        "print(len(fig.axes))\n",
        "   \n",
        "ax = fig.axes[0]\n",
        "\n",
        "   \n",
        "ax.vlines(lower_bound, ymin=ax.get_ylim()[0], ymax=ax.get_ylim()[1], color='red', linestyle='--', label='1-sigma contour')\n",
        "ax.vlines(upper_bound, ymin=ax.get_ylim()[0], ymax=ax.get_ylim()[1], color='red', linestyle='--')\n",
        "#plt.savefig('sine_fit.png', dpi=300)\n",
        "plt.savefig(os.path.join(repo_path, \"sine_fit_MCMC.pdf\"), bbox_inches='tight')"
      ]
    },
    {
      "cell_type": "markdown",
      "id": "gEWHqAwUDZn_",
      "metadata": {
        "id": "gEWHqAwUDZn_"
      },
      "source": [
        "## Dark Energy - linear"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 13,
      "id": "p8tJ9RhqZWXk",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "p8tJ9RhqZWXk",
        "outputId": "4cbb96a9-1f1f-45d1-9e0c-b61411c8e7e5"
      },
      "outputs": [
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "100%|██████████| 300/300 [00:00<00:00, 2293.24it/s]\n"
          ]
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Finished initial run, burn-in dropped and starting real run\n"
          ]
        },
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "100%|██████████| 3000/3000 [00:00<00:00, 3706.33it/s]\n"
          ]
        }
      ],
      "source": [
        "def h_linear(t,pars):\n",
        "    a= pars\n",
        "    return a*t\n",
        "\n",
        "def my_priors(pars):\n",
        "    a= pars\n",
        "    if a <-1e-17 or a >1e-17:\n",
        "        return -np.inf\n",
        "    return 0.\n",
        "\n",
        "p0=np.array([1e-19]) # initial guess\n",
        "\n",
        "pdf_and_chain=big_sampler(t_meas,y_meas,sigma_y_meas,h_linear,p0, log_prior=my_priors,steps=3000)\n",
        "\n",
        "chains=pdf_and_chain[1]"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 14,
      "id": "1oILoNnj2j-6",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 334
        },
        "id": "1oILoNnj2j-6",
        "outputId": "da8144b7-6a9e-467a-cbe7-fd823944f6c5"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 340x340 with 1 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "samples=chains.reshape(-1,chains.shape[-1])\n",
        "my_figure = corner.corner(samples, labels=[\"a\"], show_titles=True,truths=np.array([0.]),title_fmt = '.2e', title_kwargs={\"fontsize\": 10}) # ,truths=myhps\n",
        "\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 15,
      "id": "f_HyA1sJ3Dq_",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "f_HyA1sJ3Dq_",
        "outputId": "9cd497e4-3c58-4f42-e5b6-eb1e05a6cad3"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "2.0149459398055914e-20\n"
          ]
        }
      ],
      "source": [
        "mean_a=np.mean(samples[:,0])\n",
        "print(mean_a)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 16,
      "id": "lyDE8IVk3eHO",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "lyDE8IVk3eHO",
        "outputId": "d2964062-513d-4651-ea14-33b6f9b02413"
      },
      "outputs": [
        {
          "data": {
            "text/plain": [
              "np.float64(1.6799356838497975e-20)"
            ]
          },
          "execution_count": 16,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "sigma_A_DE = np.std(samples)\n",
        "sigma_A_DE"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 17,
      "id": "4fc9f7d7",
      "metadata": {},
      "outputs": [],
      "source": [
        "with open(\"DE_A_sigma.txt\", \"w\") as f:\n",
        "    f.write(str(sigma_A_DE))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 18,
      "id": "4A1pa5K_3--h",
      "metadata": {
        "id": "4A1pa5K_3--h"
      },
      "outputs": [],
      "source": [
        " #confidence_interval = 0.95\n",
        "lower_bound_a = mean_a - 2*sigma_A_DE\n",
        "upper_bound_a = mean_a + 2*sigma_A_DE"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 19,
      "id": "56Cma6YIsnLH",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "56Cma6YIsnLH",
        "outputId": "54a0f5ce-93d8-48d1-9e59-cc4a24693e8c"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "5.3748173075051864e-20\n"
          ]
        }
      ],
      "source": [
        "print(upper_bound_a)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 20,
      "id": "YnvgYCnX4JF2",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 334
        },
        "id": "YnvgYCnX4JF2",
        "outputId": "ab9f7a29-3ec3-4a59-b7d7-4e45332efa25"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 340x340 with 1 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "my_figure = corner.corner(samples, labels=[\"a\"], show_titles=True, truths=[0], title_fmt = '.2e', title_kwargs={\"fontsize\": 10})\n",
        "plt.axvline(lower_bound_a, color='red', linestyle='--', label='1-sigma contour')\n",
        "plt.axvline(upper_bound_a, color='red', linestyle='--')\n",
        "#plt.text(upper_bound_a, 0, f' {upper_bound_a:.2e}', color='red', verticalalignment='bottom', horizontalalignment='right')\n",
        "\n",
        "# Additional step to save the figure without a background\n",
        "#plt.savefig('linear_fit.pdf', dpi=300,transparent=True, bbox_inches='tight', pad_inches=0)\n",
        "#plt.savefig('linear_fit.png', dpi=300)\n",
        "plt.savefig(os.path.join(repo_path, \"linear_fit_MCMC.pdf\"), bbox_inches='tight')"
      ]
    },
    {
      "cell_type": "markdown",
      "id": "ht7Ql6AVV3oD",
      "metadata": {
        "id": "ht7Ql6AVV3oD"
      },
      "source": [
        "## Dark Matter"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 21,
      "id": "1xFcyJfyV4uM",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "1xFcyJfyV4uM",
        "outputId": "5b20b5e7-95c9-49ed-fcfd-cf71dcea8d71"
      },
      "outputs": [
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "100%|██████████| 300/300 [00:00<00:00, 1584.03it/s]\n"
          ]
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Finished initial run, burn-in dropped and starting real run\n"
          ]
        },
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "100%|██████████| 30000/30000 [00:17<00:00, 1703.15it/s]\n"
          ]
        }
      ],
      "source": [
        "def h_dmatter(t,pars):\n",
        "    A, omega, phi= pars\n",
        "    return A/omega*np.sin(omega*t+phi)\n",
        "\n",
        "T = 365.26\n",
        "w = 2*np.pi\n",
        "\n",
        "\n",
        "def my_priors(pars):\n",
        "    A, omega, phi= pars\n",
        "    if (A/omega) < -1e-14 or (A/omega) >1e-14 or phi< -np.pi or phi > np.pi or omega < w/(4*T) or omega > w/15:# or A < -1e-1 or A > 1e-10:# or A < -1e-10 or A > 1e-10: #omega < -3*w or omega >3*w\n",
        "        return -np.inf\n",
        "    return 0.\n",
        "\n",
        "p0=np.array([1e-16,w/T, 0.1])\n",
        "pdf_and_chain=big_sampler(t_meas,y_meas,sigma_y_meas,h_dmatter,p0, log_prior=my_priors,steps=30000)\n",
        "\n",
        "chains=pdf_and_chain[1]"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 22,
      "id": "R7mAgPZn4X1m",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "R7mAgPZn4X1m",
        "outputId": "d202d88e-e3f6-41e2-cd53-d6aca613875e"
      },
      "outputs": [
        {
          "data": {
            "text/plain": [
              "0.6283185307179586"
            ]
          },
          "execution_count": 22,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "(2*np.pi)/(10)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 23,
      "id": "ey3b9OaGfPWF",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 754
        },
        "id": "ey3b9OaGfPWF",
        "outputId": "f4c204f5-c7c5-42ee-b324-c4f7f0a9819f"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 760x760 with 9 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "samples=chains.reshape(-1,chains.shape[-1])\n",
        "my_figure = corner.corner(samples, labels=[\"A\", \"omega\",\"phi\"], show_titles=True,truths=np.array([0., 0.,0.]),title_fmt = '.2e', title_kwargs={\"fontsize\": 10}) # ,truths=myhps\n",
        "plt.savefig(os.path.join(repo_path, \"DM_MCMC.pdf\"), bbox_inches='tight')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 24,
      "id": "72e52f78",
      "metadata": {},
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "3.1049723977502364e-17\n"
          ]
        }
      ],
      "source": [
        "A_samples = samples[:, 0]\n",
        "sigma_A_DM = np.std(A_samples)\n",
        "print(sigma_A_DM)\n",
        "\n",
        "with open(\"DM_A_sigma.txt\", \"w\") as f:\n",
        "    f.write(str(sigma_A_DM))"
      ]
    }
  ],
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "display_name": "clocks",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.12.8"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 5
}


==> Code/Circular-T_data/Circular_T_data.ipynb <==
{
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "id": "ewkSsEtXNZ-C"
      },
      "outputs": [],
      "source": [
        "import pandas as pd\n",
        "import matplotlib.pyplot as plt\n",
        "import urllib.request\n",
        "import pickle\n",
        "import os"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "S44Zzt3mvrNB"
      },
      "source": [
        "Convert Modified Julian Date (MJD) to UTC"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {
        "id": "KU5u-4sv8SeV"
      },
      "outputs": [],
      "source": [
        "from astropy.time import Time\n",
        "def MJDtoUTC(mjd):\n",
        "  jd = mjd + 2400000.5 # convert to JD\n",
        "  t = Time(jd, format='jd')\n",
        "  utc = t.to_datetime()\n",
        "  month_year = utc.strftime('%y%m')\n",
        "\n",
        "  return(month_year)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "XdR8eiTqW78c"
      },
      "source": [
        "Optical Clock data found on this website: https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 3,
      "metadata": {
        "id": "clGo77iKOeyH"
      },
      "outputs": [],
      "source": [
        "it_yb1_url = 'https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/it_yb1-ftai'\n",
        "it_yb1_filename = 'it_yb1'\n",
        "\n",
        "kriss_yb1_url = 'https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/kriss_yb1-ftai'\n",
        "kriss_yb1_filename = 'kriss_yb1'\n",
        "\n",
        "nict_sr1_url = 'https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/nict_sr1-ftai'\n",
        "nict_sr1_filename = 'nict_sr1'\n",
        "\n",
        "nist_yb1_url = 'https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/nist_yb1-ftai'\n",
        "nist_yb1_filename = 'nist_yb1'\n",
        "\n",
        "nmij_yb1_url = 'https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/nmij_yb1-ftai'\n",
        "nmij_yb1_filename = 'nmij_yb1'\n",
        "\n",
        "npl_sr1_url = 'https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/npl_sr1-ftai'\n",
        "npl_sr1_filename = 'npl_sr1'\n",
        "\n",
        "syrte_sr2_url =  'https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/syrte_sr2-ftai'\n",
        "syrte_sr2_filename = 'syrte_sr2'\n",
        "\n",
        "syrte_srb_url = 'https://webtai.bipm.org/ftp/pub/tai/other-products/taipsfs/syrte_srb-ftai'\n",
        "syrte_srb_filename = 'syrte_srb'\n",
        "\n",
        "x = [\n",
        "    (it_yb1_url, it_yb1_filename),\n",
        "    (kriss_yb1_url, kriss_yb1_filename),\n",
        "    (nict_sr1_url, nict_sr1_filename),\n",
        "    (nist_yb1_url, nist_yb1_filename),\n",
        "    (nmij_yb1_url, nmij_yb1_filename),\n",
        "    (npl_sr1_url, npl_sr1_filename),\n",
        "    (syrte_sr2_url, syrte_sr2_filename),\n",
        "    (syrte_srb_url, syrte_srb_filename)\n",
        "]"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {
        "id": "mGSWZhopO75B"
      },
      "outputs": [
        {
          "name": "stderr",
          "output_type": "stream",
          "text": [
            "<>:6: SyntaxWarning: invalid escape sequence '\\s'\n",
            "<>:6: SyntaxWarning: invalid escape sequence '\\s'\n",
            "/tmp/ipykernel_111728/2123197762.py:6: SyntaxWarning: invalid escape sequence '\\s'\n",
            "  df = pd.read_csv(filename,skiprows=9, sep='\\s+',header=None, names=column_names)\n"
          ]
        }
      ],
      "source": [
        "def run(url,filename):\n",
        "\n",
        "  urllib.request.urlretrieve(url, filename)\n",
        "\n",
        "  column_names=['Standard', 'MJD Start', 'MJD End', 'd','uA','uB', 'ul/Lab','ul/Tai','u','uSrep', 'Ref(uB)', 'uB(Ref)', 'Steer', 'Year(uS)', 'YYMM', 'Uptime']\n",
        "  df = pd.read_csv(filename,skiprows=9, sep='\\s+',header=None, names=column_names)\n",
        "\n",
        "  df.replace('', pd.NA, inplace=True)\n",
        "\n",
        "  # Multiply specified columns by 10^-15\n",
        "  columns_to_multiply = ['d','uA', 'uB', 'ul/Lab', 'ul/Tai', 'u', 'uSrep', 'uB(Ref)']\n",
        "  df[columns_to_multiply] *= 1e-15\n",
        "\n",
        "  # add columns with the converted MJD to UTC year and month\n",
        "  df['UTC_Start'] = df['MJD Start'].apply(MJDtoUTC)\n",
        "  df['UTC_End'] = df['MJD End'].apply(MJDtoUTC)\n",
        "  df['UTC_Start'] = pd.to_datetime(df['UTC_Start'], format='%y%m')\n",
        "  df['UTC_End'] = pd.to_datetime(df['UTC_End'], format='%y%m')\n",
        "\n",
        "  return df"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 5,
      "metadata": {
        "id": "29JVCU2ojzXy"
      },
      "outputs": [],
      "source": [
        "#df.head()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "metadata": {
        "id": "8_EF5GLnPD1A"
      },
      "outputs": [],
      "source": [
        "# create a dictionary for all datasets\n",
        "optical_clocks_dictionary = {}\n",
        "\n",
        "for url, filename in x:\n",
        "    data_frame = run(url, filename)\n",
        "    optical_clocks_dictionary[filename] = data_frame"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 7,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ajB-Jr9gvhL6",
        "outputId": "89865d56-9dde-49d5-8639-b4404a3d2fc9"
      },
      "outputs": [
        {
          "data": {
            "text/plain": [
              "dict_keys(['it_yb1', 'kriss_yb1', 'nict_sr1', 'nist_yb1', 'nmij_yb1', 'npl_sr1', 'syrte_sr2', 'syrte_srb'])"
            ]
          },
          "execution_count": 7,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "# Check what the optical clocks dictionary contains\n",
        "optical_clocks_dictionary.keys()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 8,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 323
        },
        "id": "LVWBXw4gyop9",
        "outputId": "c4a15c82-a643-48cd-862a-092df4312b3f"
      },
      "outputs": [
        {
          "data": {
            "text/html": [
              "<div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>Standard</th>\n",
              "      <th>MJD Start</th>\n",
              "      <th>MJD End</th>\n",
              "      <th>d</th>\n",
              "      <th>uA</th>\n",
              "      <th>uB</th>\n",
              "      <th>ul/Lab</th>\n",
              "      <th>ul/Tai</th>\n",
              "      <th>u</th>\n",
              "      <th>uSrep</th>\n",
              "      <th>Ref(uB)</th>\n",
              "      <th>uB(Ref)</th>\n",
              "      <th>Steer</th>\n",
              "      <th>Year(uS)</th>\n",
              "      <th>YYMM</th>\n",
              "      <th>Uptime</th>\n",
              "      <th>UTC_Start</th>\n",
              "      <th>UTC_End</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>SYRTE-SR2</td>\n",
              "      <td>57539</td>\n",
              "      <td>57554</td>\n",
              "      <td>-1.240000e-15</td>\n",
              "      <td>3.000000e-16</td>\n",
              "      <td>4.000000e-17</td>\n",
              "      <td>1.100000e-16</td>\n",
              "      <td>3.700000e-16</td>\n",
              "      <td>4.900000e-16</td>\n",
              "      <td>5.000000e-16</td>\n",
              "      <td>[2]</td>\n",
              "      <td>5.000000e-17</td>\n",
              "      <td>N</td>\n",
              "      <td>2015</td>\n",
              "      <td>1702</td>\n",
              "      <td>NaN</td>\n",
              "      <td>2016-05-01</td>\n",
              "      <td>2016-06-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>SYRTE-Sr2</td>\n",
              "      <td>59384</td>\n",
              "      <td>59394</td>\n",
              "      <td>3.000000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>9.000000e-17</td>\n",
              "      <td>5.300000e-16</td>\n",
              "      <td>5.300000e-16</td>\n",
              "      <td>4.000000e-16</td>\n",
              "      <td>T350</td>\n",
              "      <td>5.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>2106</td>\n",
              "      <td>90.2</td>\n",
              "      <td>2021-06-01</td>\n",
              "      <td>2021-06-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>SYRTE-Sr2</td>\n",
              "      <td>59394</td>\n",
              "      <td>59424</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>1.600000e-16</td>\n",
              "      <td>2.000000e-16</td>\n",
              "      <td>2.600000e-16</td>\n",
              "      <td>4.000000e-16</td>\n",
              "      <td>T350</td>\n",
              "      <td>5.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>2107</td>\n",
              "      <td>56.2</td>\n",
              "      <td>2021-06-01</td>\n",
              "      <td>2021-07-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>SYRTE-Sr2</td>\n",
              "      <td>59424</td>\n",
              "      <td>59429</td>\n",
              "      <td>8.500000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>1.200000e-16</td>\n",
              "      <td>9.800000e-16</td>\n",
              "      <td>9.900000e-16</td>\n",
              "      <td>4.000000e-16</td>\n",
              "      <td>T350</td>\n",
              "      <td>5.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>2108</td>\n",
              "      <td>86.1</td>\n",
              "      <td>2021-07-01</td>\n",
              "      <td>2021-08-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>SYRTE-Sr2</td>\n",
              "      <td>59639</td>\n",
              "      <td>59669</td>\n",
              "      <td>-3.000000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>2.000000e-17</td>\n",
              "      <td>1.000000e-16</td>\n",
              "      <td>2.000000e-16</td>\n",
              "      <td>2.200000e-16</td>\n",
              "      <td>4.000000e-16</td>\n",
              "      <td>T350</td>\n",
              "      <td>5.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>2203</td>\n",
              "      <td>56.9</td>\n",
              "      <td>2022-03-01</td>\n",
              "      <td>2022-03-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>5</th>\n",
              "      <td>SYRTE-Sr2</td>\n",
              "      <td>59669</td>\n",
              "      <td>59674</td>\n",
              "      <td>2.500000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>2.000000e-17</td>\n",
              "      <td>1.300000e-16</td>\n",
              "      <td>9.800000e-16</td>\n",
              "      <td>9.900000e-16</td>\n",
              "      <td>4.000000e-16</td>\n",
              "      <td>T350</td>\n",
              "      <td>5.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>2204</td>\n",
              "      <td>73.8</td>\n",
              "      <td>2022-03-01</td>\n",
              "      <td>2022-04-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>6</th>\n",
              "      <td>SYRTE-Sr2</td>\n",
              "      <td>59934</td>\n",
              "      <td>59959</td>\n",
              "      <td>-6.000000e-17</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>4.000000e-17</td>\n",
              "      <td>1.800000e-16</td>\n",
              "      <td>2.300000e-16</td>\n",
              "      <td>3.000000e-16</td>\n",
              "      <td>1.900000e-16</td>\n",
              "      <td>T350</td>\n",
              "      <td>5.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2021</td>\n",
              "      <td>2301</td>\n",
              "      <td>36.5</td>\n",
              "      <td>2022-12-01</td>\n",
              "      <td>2023-01-01</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>"
            ],
            "text/plain": [
              "    Standard  MJD Start  MJD End             d            uA            uB  \\\n",
              "0  SYRTE-SR2      57539    57554 -1.240000e-15  3.000000e-16  4.000000e-17   \n",
              "1  SYRTE-Sr2      59384    59394  3.000000e-16  1.000000e-17  3.000000e-17   \n",
              "2  SYRTE-Sr2      59394    59424  1.000000e-17  1.000000e-17  3.000000e-17   \n",
              "3  SYRTE-Sr2      59424    59429  8.500000e-16  1.000000e-17  3.000000e-17   \n",
              "4  SYRTE-Sr2      59639    59669 -3.000000e-16  1.000000e-17  2.000000e-17   \n",
              "5  SYRTE-Sr2      59669    59674  2.500000e-16  1.000000e-17  2.000000e-17   \n",
              "6  SYRTE-Sr2      59934    59959 -6.000000e-17  1.000000e-17  4.000000e-17   \n",
              "\n",
              "         ul/Lab        ul/Tai             u         uSrep Ref(uB)  \\\n",
              "0  1.100000e-16  3.700000e-16  4.900000e-16  5.000000e-16     [2]   \n",
              "1  9.000000e-17  5.300000e-16  5.300000e-16  4.000000e-16    T350   \n",
              "2  1.600000e-16  2.000000e-16  2.600000e-16  4.000000e-16    T350   \n",
              "3  1.200000e-16  9.800000e-16  9.900000e-16  4.000000e-16    T350   \n",
              "4  1.000000e-16  2.000000e-16  2.200000e-16  4.000000e-16    T350   \n",
              "5  1.300000e-16  9.800000e-16  9.900000e-16  4.000000e-16    T350   \n",
              "6  1.800000e-16  2.300000e-16  3.000000e-16  1.900000e-16    T350   \n",
              "\n",
              "        uB(Ref) Steer  Year(uS)  YYMM  Uptime  UTC_Start    UTC_End  \n",
              "0  5.000000e-17     N      2015  1702     NaN 2016-05-01 2016-06-01  \n",
              "1  5.000000e-17     Y      2017  2106    90.2 2021-06-01 2021-06-01  \n",
              "2  5.000000e-17     Y      2017  2107    56.2 2021-06-01 2021-07-01  \n",
              "3  5.000000e-17     Y      2017  2108    86.1 2021-07-01 2021-08-01  \n",
              "4  5.000000e-17     Y      2017  2203    56.9 2022-03-01 2022-03-01  \n",
              "5  5.000000e-17     Y      2017  2204    73.8 2022-03-01 2022-04-01  \n",
              "6  5.000000e-17     Y      2021  2301    36.5 2022-12-01 2023-01-01  "
            ]
          },
          "execution_count": 8,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "# Print one of the dataframes to check\n",
        "optical_clocks_dictionary['syrte_sr2']"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 9,
      "metadata": {
        "id": "e7kjyixBazEZ"
      },
      "outputs": [],
      "source": [
        "directory_path = os.getcwd()\n",
        "filename = 'optical_clocks_keys.pkl'\n",
        "file_path = os.path.join(directory_path, filename)\n",
        "\n",
        "with open(file_path, 'wb') as f:\n",
        "    pickle.dump(optical_clocks_dictionary, f)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 10,
      "metadata": {
        "id": "v7KbD9Wmb4SQ"
      },
      "outputs": [],
      "source": [
        "# load the dictionary in another file\n",
        "with open(file_path, 'rb') as f:\n",
        "    optical_clocks_dict_new = pickle.load(f)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 11,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 261
        },
        "id": "KcLod0mcdCNH",
        "outputId": "23651742-bb82-4226-cd8b-5ddc0e5d4fc8"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Optical Clocks Dictionary Keys: dict_keys(['it_yb1', 'kriss_yb1', 'nict_sr1', 'nist_yb1', 'nmij_yb1', 'npl_sr1', 'syrte_sr2', 'syrte_srb'])\n"
          ]
        },
        {
          "data": {
            "text/html": [
              "<div>\n",
              "<style scoped>\n",
              "    .dataframe tbody tr th:only-of-type {\n",
              "        vertical-align: middle;\n",
              "    }\n",
              "\n",
              "    .dataframe tbody tr th {\n",
              "        vertical-align: top;\n",
              "    }\n",
              "\n",
              "    .dataframe thead th {\n",
              "        text-align: right;\n",
              "    }\n",
              "</style>\n",
              "<table border=\"1\" class=\"dataframe\">\n",
              "  <thead>\n",
              "    <tr style=\"text-align: right;\">\n",
              "      <th></th>\n",
              "      <th>Standard</th>\n",
              "      <th>MJD Start</th>\n",
              "      <th>MJD End</th>\n",
              "      <th>d</th>\n",
              "      <th>uA</th>\n",
              "      <th>uB</th>\n",
              "      <th>ul/Lab</th>\n",
              "      <th>ul/Tai</th>\n",
              "      <th>u</th>\n",
              "      <th>uSrep</th>\n",
              "      <th>Ref(uB)</th>\n",
              "      <th>uB(Ref)</th>\n",
              "      <th>Steer</th>\n",
              "      <th>Year(uS)</th>\n",
              "      <th>YYMM</th>\n",
              "      <th>Uptime</th>\n",
              "      <th>UTC_Start</th>\n",
              "      <th>UTC_End</th>\n",
              "    </tr>\n",
              "  </thead>\n",
              "  <tbody>\n",
              "    <tr>\n",
              "      <th>0</th>\n",
              "      <td>IT-Yb1</td>\n",
              "      <td>58389</td>\n",
              "      <td>58419</td>\n",
              "      <td>1.700000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>3.200000e-16</td>\n",
              "      <td>2.600000e-16</td>\n",
              "      <td>4.100000e-16</td>\n",
              "      <td>5.000000e-16</td>\n",
              "      <td>[2]</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>1911</td>\n",
              "      <td>NaN</td>\n",
              "      <td>2018-09-01</td>\n",
              "      <td>2018-10-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>1</th>\n",
              "      <td>IT-Yb1</td>\n",
              "      <td>58419</td>\n",
              "      <td>58434</td>\n",
              "      <td>1.400000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>5.700000e-16</td>\n",
              "      <td>4.900000e-16</td>\n",
              "      <td>7.500000e-16</td>\n",
              "      <td>5.000000e-16</td>\n",
              "      <td>[2]</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>1911</td>\n",
              "      <td>NaN</td>\n",
              "      <td>2018-10-01</td>\n",
              "      <td>2018-11-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>2</th>\n",
              "      <td>IT-Yb1</td>\n",
              "      <td>58459</td>\n",
              "      <td>58469</td>\n",
              "      <td>-1.000000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>5.900000e-16</td>\n",
              "      <td>7.000000e-16</td>\n",
              "      <td>9.200000e-16</td>\n",
              "      <td>5.000000e-16</td>\n",
              "      <td>[2]</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>1911</td>\n",
              "      <td>NaN</td>\n",
              "      <td>2018-12-01</td>\n",
              "      <td>2018-12-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>3</th>\n",
              "      <td>IT-Yb1</td>\n",
              "      <td>58489</td>\n",
              "      <td>58514</td>\n",
              "      <td>6.500000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>3.900000e-16</td>\n",
              "      <td>3.100000e-16</td>\n",
              "      <td>5.000000e-16</td>\n",
              "      <td>5.000000e-16</td>\n",
              "      <td>[2]</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>1911</td>\n",
              "      <td>NaN</td>\n",
              "      <td>2019-01-01</td>\n",
              "      <td>2019-01-01</td>\n",
              "    </tr>\n",
              "    <tr>\n",
              "      <th>4</th>\n",
              "      <td>IT-Yb1</td>\n",
              "      <td>58514</td>\n",
              "      <td>58539</td>\n",
              "      <td>7.500000e-16</td>\n",
              "      <td>1.000000e-17</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>2.600000e-16</td>\n",
              "      <td>3.100000e-16</td>\n",
              "      <td>4.000000e-16</td>\n",
              "      <td>5.000000e-16</td>\n",
              "      <td>[2]</td>\n",
              "      <td>3.000000e-17</td>\n",
              "      <td>Y</td>\n",
              "      <td>2017</td>\n",
              "      <td>1911</td>\n",
              "      <td>NaN</td>\n",
              "      <td>2019-01-01</td>\n",
              "      <td>2019-02-01</td>\n",
              "    </tr>\n",
              "  </tbody>\n",
              "</table>\n",
              "</div>"
            ],
            "text/plain": [
              "  Standard  MJD Start  MJD End             d            uA            uB  \\\n",
              "0   IT-Yb1      58389    58419  1.700000e-16  1.000000e-17  3.000000e-17   \n",
              "1   IT-Yb1      58419    58434  1.400000e-16  1.000000e-17  3.000000e-17   \n",
              "2   IT-Yb1      58459    58469 -1.000000e-16  1.000000e-17  3.000000e-17   \n",
              "3   IT-Yb1      58489    58514  6.500000e-16  1.000000e-17  3.000000e-17   \n",
              "4   IT-Yb1      58514    58539  7.500000e-16  1.000000e-17  3.000000e-17   \n",
              "\n",
              "         ul/Lab        ul/Tai             u         uSrep Ref(uB)  \\\n",
              "0  3.200000e-16  2.600000e-16  4.100000e-16  5.000000e-16     [2]   \n",
              "1  5.700000e-16  4.900000e-16  7.500000e-16  5.000000e-16     [2]   \n",
              "2  5.900000e-16  7.000000e-16  9.200000e-16  5.000000e-16     [2]   \n",
              "3  3.900000e-16  3.100000e-16  5.000000e-16  5.000000e-16     [2]   \n",
              "4  2.600000e-16  3.100000e-16  4.000000e-16  5.000000e-16     [2]   \n",
              "\n",
              "        uB(Ref) Steer  Year(uS)  YYMM  Uptime  UTC_Start    UTC_End  \n",
              "0  3.000000e-17     Y      2017  1911     NaN 2018-09-01 2018-10-01  \n",
              "1  3.000000e-17     Y      2017  1911     NaN 2018-10-01 2018-11-01  \n",
              "2  3.000000e-17     Y      2017  1911     NaN 2018-12-01 2018-12-01  \n",
              "3  3.000000e-17     Y      2017  1911     NaN 2019-01-01 2019-01-01  \n",
              "4  3.000000e-17     Y      2017  1911     NaN 2019-01-01 2019-02-01  "
            ]
          },
          "execution_count": 11,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "# Check that it is working\n",
        "print('Optical Clocks Dictionary Keys:', optical_clocks_dict_new.keys())\n",
        "optical_clocks_dict_new['it_yb1'].head()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 12,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 341
        },
        "id": "S7g2jrdGdnwg",
        "outputId": "821b5b8e-a352-4f12-bc4a-c7400203a931"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 800x300 with 1 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "## Sample plot\n",
        "plt.figure(figsize=(8, 3))\n",
        "plt.errorbar(optical_clocks_dict_new['kriss_yb1']['MJD End'], optical_clocks_dict_new['kriss_yb1']['d'], yerr = optical_clocks_dict_new['kriss_yb1']['u'], fmt='o')\n",
        "\n",
        "plt.title('kriss_yb1',  fontsize=12)\n",
        "plt.xlabel('MJD End',  fontsize=12)\n",
        "plt.ylabel('d',  fontsize=12)\n",
        "plt.xticks(fontsize=12)\n",
        "plt.yticks(fontsize=12)\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 13,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 507
        },
        "id": "Wy8ViTS7iJKk",
        "outputId": "09984251-7a95-4a4b-e312-afc7b41cae2c"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 1000x500 with 1 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "## Plot ofthe d values against MJD for all optical clocks\n",
        "\n",
        "plt.figure(figsize=(10, 5))\n",
        "for key, df in optical_clocks_dict_new.items():\n",
        "    plt.errorbar(df['MJD End'], df['d'], yerr=df['u'],fmt='o', label=key)\n",
        "\n",
        "plt.title('Values of $d$ for All Optical Clocks', fontsize=16)\n",
        "plt.xlabel('MJD', fontsize=14)\n",
        "plt.ylabel('$d$', fontsize=14)\n",
        "plt.xticks(fontsize=12)\n",
        "plt.yticks(fontsize=12)\n",
        "#plt.legend(fontsize=12, loc='upper right')\n",
        "plt.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
        "plt.tight_layout()\n",
        "\n",
        "#plt.savefig('optical_clocks_figure.pdf', transparent=True, bbox_inches='tight')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 18,
      "metadata": {
        "id": "ZABAjsz1Kwbw"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 1000x500 with 1 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "plt.figure(figsize=(10, 5))\n",
        "new_labels = {\n",
        "    \"it_yb1\": \"IT-Yb1\",\n",
        "    \"kriss_yb1\": \"KRISS-Yb1\",\n",
        "    \"nict_sr1\": \"NICT-Sr1\",\n",
        "    \"nist_yb1\": \"NIST-Yb1\",\n",
        "    \"nmij_yb1\": \"NMIJ-Yb1\",\n",
        "    \"npl_sr1\": \"NPL-Sr1\",\n",
        "    \"syrte_sr2\": \"SYRTE-Sr2\",\n",
        "    \"syrte_srb\": \"SYRTE-SrB\"\n",
        "}\n",
        "\n",
        "# Update dictionary keys with new labels\n",
        "optical_clocks_dictionary_renamed = {new_labels[k]: v for k, v in optical_clocks_dict_new.items()}\n",
        "\n",
        "\n",
        "for key, df in optical_clocks_dictionary_renamed.items():\n",
        "    plt.errorbar(df['UTC_End'], (df['d']), yerr=df['u'],fmt='o', label=key)\n",
        "\n",
        "#plt.title('Values of d for all Optical Clocks', fontsize=12)\n",
        "plt.xlabel('Month & Year', fontsize=15)\n",
        "plt.ylabel(r'd = $d \\mu / \\mu$', fontsize=15)\n",
        "plt.xticks(fontsize=13)\n",
        "plt.yticks(fontsize=13)\n",
        "plt.legend(fontsize = 12, ncol =2)\n",
        "plt.ylim(-4*1e-15,7*1e-15)\n",
        "plt.grid(True, which='both', linestyle='--', linewidth=0.5)\n",
        "\n",
        "\n",
        "#plt.grid(linewidth=0.2)\n",
        "plt.savefig('dvalues.pdf',  bbox_inches='tight')\n",
        "\n",
        "repo_path = \"../../figures/\"\n",
        "plt.savefig(os.path.join(repo_path, \"dvalues.pdf\"), bbox_inches='tight')\n",
        "\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {},
      "outputs": [],
      "source": []
    }
  ],
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "display_name": "clocks",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.12.8"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}

